Reduced Basis Kriging for Big Spatial Fields

In spatial statistics, a common method for prediction over a Gaussian random field (GRF) is maximum likelihood estimation combined with kriging. For massive data sets, kriging is computationally intensive, both in terms of CPU time and memory, and so fixed rank kriging has been proposed as a solution. The method however still involves operations on large matrices, so we develop an alteration to this method by utilizing the approximations made in fixed rank kriging combined with restricted maximum likelihood estimation and sparse matrix methodology. Experiments show that our methodology can provide additional gains in computational efficiency over fixed-rank kriging without loss of accuracy in prediction. The methodology is applied to climate data archived by the United States National Climate Data Center, with very good results.

==> Kform.R <==
########################################
### Explore the structure of K given ###
### a Matern structure for Sigma     ###

library(fields)
library(MASS)
library(lattice)
require(latticeExtra)
source("triknots.R")





#######################################
### Values to select for simulation ###
# Here you need to select values to define your grid, how many observations
# you want, the number of knots you want, the bandwidth, the number of
# simulations, and the parameter values.

Nx=50						# length of square grid (50,200)
Nu=2:4					# number of highest resolution knots along x-axis (2,3,4)
nu=1						# smoothness parameter (.5,1,1.5,2)
sig2=.25					# measurement error parameter (0,.1,.25,.4)


gridvals <- c(0,1)			# min and max values for a square grid
Ny <- 300					# number of observations
dstd <- seq(.5,2.5,.1)			# k # bandwidth is dstd*min(distance)
res <- 3					# r # max number of resolutions of basis functions
rho <- 1					# sill parameter
theta <- round(Matern.cor.to.range(.33,nu=nu,cor.target=.2),3)		# range parameter


#########################
#### Creates the Grid ###
xgrid <- list(x=seq(gridvals[1],gridvals[2],length=Nx),y=seq(gridvals[1],gridvals[2],length=Nx))
xg <- make.surface.grid(xgrid)


##############################
### Create a grid of knots ###
u <- bstd <- bw <- list(0)
for(j in 1:length(Nu)){
	u[[j]] <- mrbf(res,Nu[j],gridvals)
	bw[[j]] <- u[[j]]$dmin%*%t(dstd)
	bstd[[j]] <- matrix(rep(bw[[j]][1,],u[[j]]$bf[1]),ncol=length(dstd),byrow=T)

	for(r in 2:res){
		bstd[[j]] <- rbind(bstd[[j]],matrix(rep(bw[[j]][r,],diff(u[[j]]$bf)[r-1]),ncol=length(dstd),byrow=T))
	}
}


#############################
### Expected Covariance K ###
r <- 1				# select number of resolutions

dk <- X <- Sb <- K <- P <- list(0)
for(j in 1:length(Nu)){
	X[[j]] <- Sb[[j]] <- K[[j]] <- P[[j]] <- list(0)
	dk[[j]] <- rdist(u[[j]]$u[1:(u[[j]]$bf[r]),])

	for(k in 1:length(dstd)){
		X[[j]][[k]] <- xg[sample(1:(Nx^2),size=Ny),]

		ds <- rdist(X[[j]][[k]],u[[j]]$u[1:(u[[j]]$bf[r]),])/bstd[[j]][1:(u[[j]]$bf[r]),k]
		Sb[[j]][[k]] <- ifelse(ds>1,0,(1-(ds^2))^2)
		Sigma <- Matern(rdist(X[[j]][[k]]),scale=rho,range=theta,smoothness=nu)

		tqr <- qr(Sb[[j]][[k]])
		tsvd <- eigen(Sigma, symmetric=T)
		K[[j]][[k]] <- ginv(qr.R(tqr))%*%t(qr.Q(tqr))%*%tsvd$vectors[,1:(u[[j]]$bf[r])]%*%
			diag(tsvd$values[1:(u[[j]]$bf[r])])%*%t(tsvd$vectors[,1:(u[[j]]$bf[r])])%*%qr.Q(tqr)%*%t(ginv(qr.R(tqr)))
		P[[j]][[k]] <- cov2cor(K[[j]][[k]])


		print(paste("dstd =",dstd[k]))
	}
	print(paste("knots =",j))
}
rm(list=c("ds","Sigma","tqr","tsvd"))





m <- c(23,77,175)
ds <- c(.8,1.5,2.2)

tmpk=NULL; tmpb=NULL; tmpd=NULL; tmpv=NULL; tmpc=NULL
for(j in 1:3){
	for(k in 1:length(ds)){
		tmpk <- c(tmpk, paste("m =", rep(m[j], m[j]^2)))
		tmpb <- c(tmpb, paste("b =", rep(ds[k], m[j]^2)))
		tmpd <- c(tmpd, dk[[j]])
		tmpv <- c(tmpv, K[[j]][[which(dstd==ds[k])]])
		tmpc <- c(tmpc, P[[j]][[which(dstd==ds[k])]])
	}
}
plotK <- data.frame(Knots=factor(tmpk, levels=c("m = 175", "m = 77", "m = 23")), Bandwidth=factor(tmpb),
	Distance=tmpd, Covariance=tmpv, Correlation=tmpc)
plotK <- plotK[plotK$Distance>1e-10,]



smth <- c(2/3, 1)
pdf(paste("Kform_",Nx,".pdf", sep=""), height=7, width=7)
useOuterStrips(
xyplot(Correlation ~ Distance|Bandwidth*Knots, data=plotK, pch=20, cex=.5,
	type = c('p','smooth'),	panel = function(x, y, ...) {
	panel.xyplot(x, y, col = "lightblue", span=smth[1], degree=smth[2], ...)
	panel.loess(x, y, col = "darkblue", lwd=2, span=smth[1], degree=smth[2],) })
)
dev.off()









==> MLEfrk.R <==
########################################
### E-M algorithm to obtain MLEs for ###
### the covariance parameters in the ###
### spatial-random effects model     ###



MLEfrk <- function(y, S, A=S, type="identity", p0=NULL, pred=T){
	n <- length(y)
	V <- diag(n)
	Vs <- diag(dim(S)[2])
	cnt <- 0
	conv <- 1

	if(type=="full"){
		if(is.list(p0)){
			K <- p0[[1]]
			sig2 <- p0[[2]]
		} else {
			K <- sum(y^2)*(.9/n)*diag(dim(S)[2]) 
			sig2 <- sum(y^2)*.1/n
		}

		while(conv>(1e-6*dim(S)[2])){
			Siginv <- (1/sig2)*V - (1/sig2)*S%*%solve(sig2*solve(K)+t(S)%*%S)%*%t(S)

			SK <- S%*%K
			tmp <- t(SK)%*%Siginv
			mueta <- tmp%*%y
			tempK <- -1*tmp%*%SK + (mueta)%*%t(mueta)
			temps <- sig2*sum(diag((1/n)*Siginv%*%(y%*%t(y)%*%Siginv-V)))*sig2

			conv <- abs(sum(tempK))+abs(temps)

			K <- K + tempK
			sig2 <- sig2 + temps
			cnt <- cnt+1
		}

		if(pred){ frk <- A%*%tmp%*%y }
		ret <- list(K=K,sig2=sig2,count=cnt)
	}


	if(type=="identity"){
		if(is.list(p0)){
			delta <- p0[[1]]
			sig2 <- p0[[2]]
		} else {
			delta <- sum(y^2)*(.9/n)
			sig2 <- sum(y^2)*(.1/n)
		}

		while(conv>(1e-6)){
			Siginv <- (1/sig2)*V - (1/sig2)*S%*%solve((sig2/delta)*Vs+t(S)%*%S)%*%t(S)

			tmp <- Siginv%*%(y%*%t(y)%*%Siginv - V)
			tempd <- (delta^2/dim(S)[2])*sum(diag(t(S)%*%tmp%*%S))
			temps <- (sig2^2/n)*sum(diag(tmp))

			conv <- abs(sum(tempd))+abs(temps)

			delta <- delta + tempd
			sig2 <- sig2 + temps
			cnt <- cnt+1
		}

		if(pred){ frk <- delta*A%*%t(S)%*%Siginv%*%y }
		ret <- list(delta=delta,sig2=sig2,count=cnt)
	}


	if(pred){ ret$pred <- frk }
	return(ret)
}



==> USrbk.R <==
################################################
#### Reduced basis kriging on the contiguous US
#### selecting resolution and bandwidth constant
#### based on MSPE and adjusting for elevation, 
#### latitude, and longitude.
################################################

library(fields)
library(Matrix)
library(splines)
source("logls.R")
source("triknots.R")




##############
### Inputs ###
b <- 1.6			# bandwidth constant
r <- 1			# number of resolutions to use
yplot <- T			# plotting (TRUE or FALSE)


times1 <- proc.time()			# recording total time to compute

load("RData.USmonthlyMet.bin")
data(PRISMelevation)

# USpinfo, USppt, UStinfo, UStmax, UStmin


times1 <- rbind(times1,proc.time())
##################
#### The Data ####
## only for time 96 (1990)
yr <- 96
mth <- 4
Y <- (UStmax[yr,mth,]+ UStmin[yr,mth,])/2
X <- UStinfo[,c("lon","lat")]
USelev <- crop.image(PRISMelevation, X)
xg <- make.surface.grid(list(x=USelev$x,y=USelev$y))

if(yplot){
	dev.new(width=10,height=7)
	quilt.plot(X,Y,nrow=300,ncol=300)
	contour(USelev,levels=c(1000,3000),col="grey",labex=0,add=TRUE)
	US(add=T)
	title("Recorded April temperatures (1990)")
} else {
	US(); dev.off()
}



times1 <- rbind(times1,proc.time())
### remove NAs ###
ind <- !is.na(Y)
Y <- Y[ind]
X <- X[ind,]
Elev <- UStinfo[ind,"elev"]
N <- length(Y)
rm(ind)




### Select Regression Splines ###

### testing various splines ###
if(FALSE){
	cols <- rainbow(10)

	dev.new(width=10,height=7)
	plot(X[,1], Y)
	for(i in 3:12){
		Wl <- bs(X[,1],i,degree=3)
		m0 <- lm(Y ~ Wl)
		print(AIC(m0))
		lines(sort(X[,1]), fitted.values(m0)[order(X[,1])], col=cols[i-2], lwd=2)
	}

	plot(X[,2], Y)
	for(i in 2:11){
		Wl <- bs(X[,2],i,degree=2)
		m1 <- lm(Y ~ Wl)
		print(AIC(m1))
		lines(sort(X[,2]), fitted.values(m1)[order(X[,2])], col=cols[i-2], lwd=2)
	}

	plot(Elev, Y)
	for(i in 3:12){
		We <- bs(Elev,i,degree=3)
		m2 <- lm(Y ~ We)
		print(AIC(m2))
		lines(sort(Elev), fitted.values(m2)[order(Elev)], col=cols[i-2], lwd=2)
	}
}
if(yplot){
	pdf("LonRS.pdf", width=6, height=4)
	par(mar=c(4,4.1,0,0))
	plot(X[,1], Y, xlab="Latitude", ylab="Temperature", pch=20, cex=.8, col="lightblue", cex.lab=1.5, cex.axis=1.5)
	Wl <- bs(X[,1],6,degree=3)
	m1 <- lm(Y ~ Wl)
	lines(sort(X[,1]), fitted.values(m1)[order(X[,1])], col="darkblue", lwd=3)
	dev.off()

	pdf("LatRS.pdf", width=6, height=4)
	par(mar=c(4,4.1,0,0))
	plot(X[,2], Y, xlab="Latitude", ylab="Temperature", pch=20, cex=.8, col="lightblue", cex.lab=1.5, cex.axis=1.5)
	Wl <- bs(X[,2],4,degree=2)
	m1 <- lm(Y ~ Wl)
	lines(sort(X[,2]), fitted.values(m1)[order(X[,2])], col="darkblue", lwd=3)
	dev.off()

	pdf("ElevRS.pdf", width=6, height=4)
	par(mar=c(4,4.1,0,0))
	plot(Elev, Y, xlab="Elevation", ylab="Temperature", pch=20, cex=.8, col="lightblue", cex.lab=1.5, cex.axis=1.5)
	We <- bs(Elev,5,degree=3)
	m2 <- lm(Y ~ We)
	lines(sort(Elev), fitted.values(m2)[order(Elev)], col="darkblue", lwd=3)
	dev.off()
}



W <- cbind(rep(1,N), bs(X[,1],6,degree=3), bs(X[,2],4,degree=2), bs(Elev,5,degree=3))
colnames(W) <- c("int", paste("lon",1:6,sep=""), paste("lat",1:4,sep=""), paste("elev",1:5,sep=""))
m1 <- lm(Y ~ W - 1)
AIC(m1)
#plot(m1,1)
summary(m1)




times1 <- rbind(times1,proc.time())			# recording total time to compute
######################
#### Create knots ####
# choose 3 resolutions that result in 10% of original data
res <- 3
u <- mrbf(res,7,c(0,1))$u
u[,1] <- u[,1]*diff(range(xg[,1])) + min(xg[,1])
u[,2] <- u[,2]*diff(range(xg[,2])) + min(xg[,2])


################################
#### Reduce prediction area ####
source("redUS.R")
Nu <- dim(u)[1]


rm("PRISMelevation")
#rm("US.dat")
rm("USpinfo")
rm("USppt")
rm("UStinfo")
rm("UStmax")
rm("UStmin")
gc(reset=T)


times1 <- rbind(times1,proc.time())
dput(times1, "time_setup.txt")








##############################
### Create basis functions ###
times2 <- proc.time()		# time for "kriging" parts

dk <- rdist(u)
dmin <- c(sort(dk[1:(bf[1]-1),1:(bf[1]-1)])[bf[1]],
	sort(dk[bf[1]:(bf[2]-1),bf[1]:(bf[2]-1)])[diff(bf)+1],
	sort(dk[bf[2]:Nu,bf[2]:Nu])[Nu-bf[2]+2])

bstd <- matrix(dmin[1]*b,nrow=res,ncol=Nu)
for(s in 2:res){
	bstd[s:res,bf[s-1]:Nu] <- rep(dmin[s]*b,length(s:res)*length(bf[s-1]:Nu))
}
bstd <- bstd[r,]


ds <- rdist(X,u)
S <- as(t(ifelse(t(ds)/bstd>1, 0, (1-(t(ds)/bstd)^2)^2)), "sparseMatrix")
rm(ds)
rm(dk)
#gc(reset=T)

times2 <- rbind(times2,proc.time())




#######################
### REML detrending ###

### Reduce Dimensionality ###
decomp <- qr(as(W,"sparseMatrix"))
Ydetr <- qr.qty(decomp,Y)[-(1:dim(W)[2])]
Sreml <- qr.qty(decomp, cBind(S, Matrix(0, nrow=N, ncol=N-Nu)))[-(1:dim(W)[2]),(1:Nu)]

decomp <- qr(Sreml)
Yreml <- qr.qty(decomp,Ydetr)[1:Nu]
Rreml <- qr.R(decomp)


times2 <- rbind(times2,proc.time())

### Reduced Basis Kriging ###
init <- c(sum(.9*Yreml^2/Nu),sum(.1*Yreml^2/Nu))
est <- optim(log(init), llid, method="L-BFGS-B", y=Yreml, R=Rreml, control=list(trace=5))

times2 <- rbind(times2,proc.time())
Sigma <- (t(Sreml)%*%Sreml + exp(est$par[2]-est$par[1])*diag(Nu))
RR <- solve(Sigma, (t(Sreml)%*%Ydetr))
kSE <- solve(Sigma, (t(Sreml)%*%Sreml))

rm(list=c("decomp","Sreml","Rreml","Yreml","Ydetr","Sigma"))
gc(reset=T)




############################
### Predict reduced area ###
times2 <- rbind(times2,proc.time())
lats <- unique(xg[resxg,2])
YRRtmp <- sigk <- NULL

for(i in 1:length(lats)){
	da <- rdist(matrix(xg[(xg[,2]==lats[i])&resxg,],ncol=2),u)

	A <- as(t(ifelse(t(da)/bstd>1,0, (1-(t(da)/bstd)^2)^2)),"sparseMatrix")
	YRRtmp <- c(YRRtmp,as.vector(A%*%RR))
	sigk <- c(sigk, sqrt(exp(est$par[1])*diag(A%*%(diag(Nu) - kSE)%*%t(A))) )

	if(i%%50==0){ print(i) }
}

times2 <- rbind(times2,proc.time())
rm(list=c("da","A","kSE"))


Elevpred <- c(USelev$z)[resxg]
Elevpred[is.na(Elevpred)] <- 0
W2 <- cbind(rep(1,sum(resxg)), bs(xg[resxg,1],6,degree=3), bs(xg[resxg,2],4,degree=2), bs(Elevpred,5,degree=3))



YRR <- Ycov <- Ysigk <- rep(NA,nrow=dim(xg)[1])
Ysigk[resxg] <- sigk
YRR[resxg] <- YRRtmp
Ycov[resxg] <- W2%*%m1$coef
Ytotal <- YRR + Ycov





### Save results ###
dput(est, paste("est", r, gsub("\\.", "", b), ".txt", sep=""))
dput(YRR, paste("Yrr", r, gsub("\\.", "", b), ".txt", sep=""))
dput(Ycov, paste("Ycov", r, gsub("\\.", "", b), ".txt", sep=""))
dput(Ytotal, paste("Ytotal", r, gsub("\\.", "", b), ".txt", sep=""))
dput(sigk, paste("sigk", r, gsub("\\.", "", b), ".txt", sep=""))


### Import previous results ###
if(FALSE){
	YRR <- dget(paste("Yrr", r, gsub("\\.", "", b), ".txt", sep=""))
	Ycov <- dget(paste("Ycov", r, gsub("\\.", "", b), ".txt", sep=""))
	Ytotal <- dget(paste("Ytotal", r, gsub("\\.", "", b), ".txt", sep=""))
	sigk <- dget(paste("sigk", r, gsub("\\.", "", b), ".txt", sep=""))
}






################################
#### Plot final predictions ####
if(yplot){
	times2 <- rbind(times2,proc.time())
	coltab<- tim.colors(256)
	lims <- range(c(Y,Ytotal),na.rm=T)

	Ytotalsur <- as.surface(xg,Ytotal)
	YRRsur <- as.surface(xg,YRR)
	Ycovsur <- as.surface(xg,Ycov)
	Ysigksur <- as.surface(xg,Ysigk)


	pdf(file=paste("USdata.pdf",sep=""), width=8, height=4)
	par(mar=c(0,0,0,3))
	quilt.plot(X,Y,nrow=300,ncol=300,axes=F,col=coltab,zlim=lims)
	contour(USelev,levels=c(1000,3000),col="grey",labex=0,add=TRUE)
	US(add=TRUE,col="black")
	if(r==1){
		points(u,pch=17,cex=.7)
	}
	if(r>1){
		cexs <- cbind(c(.5,.5,.5), c(.5,1,1), c(.5,1,1.5))
		s <- 1
		points(u[1,1],u[1,2],pch=17,cex=cexs[s,r])
		for(i in 2:dim(u)[1]){
			if(u[i,2] < u[i-1,2]){ s<-s+1 }
			points(u[i,1],u[i,2],pch=17,cex=cexs[s,r])
		}
	}
	dev.off()



	pdf(file=paste("USsigk", r, gsub("\\.", "", b), ".pdf", sep=""), width=8, height=4)
	par(mar=c(0,0,0,3))
	image.plot(Ysigksur,col=coltab,axes=F,zlim=c(0,.73))
	US(add=TRUE,col="black")
	dev.off()




	pdf(file=paste("UScov", r, gsub("\\.", "", b), ".pdf", sep=""), width=8, height=4)
	par(mar=c(0,0,0,3))
	image.plot(Ycovsur,col=coltab,axes=F,zlim=lims)
	US(add=TRUE,col="black")
	dev.off()



	pdf(file=paste("USrr", r, gsub("\\.", "", b), ".pdf", sep=""), width=8, height=4)
	par(mar=c(0,0,0,3))
	image.plot(YRRsur,col=coltab,axes=F,zlim=c(-4,4))
	US(add=TRUE,col="black")
	dev.off()



	pdf(file=paste("USadd", r, gsub("\\.", "", b), ".pdf", sep=""), width=8, height=4)
	par(mar=c(0,0,0,3))
	image.plot(Ytotalsur,zlim=lims,col=coltab,axes=F)
	US(add=TRUE,col="black")
	dev.off()
}



times2 <- rbind(times2,proc.time())
dput(times2, paste("time_est_", r, gsub("\\.", "", b), ".txt", sep=""))








==> logls.R <==
#######################
### Log-likelihoods ###


### Efficient method with independent covariance###
llid <- function(pars,y,R){
	ldelta=pars[1]; lsig2=pars[2]
	N = length(y)
	K = exp(ldelta)*diag(N)
	Sigma = as.matrix(R%*%(K)%*%t(R) + exp(lsig2)*diag(N))
	A = chol(Sigma)
	w = backsolve(A,y,transpose=TRUE)
	(N/2)*log(2*pi) + sum(log(diag(A))) + (1/2)*t(w)%*%w
}




### Basic method ###
lltrue <- function(pars,y,d){
	lnu=pars[1]; ltheta=pars[2]; lrho=pars[3]; lsig2=pars[4]
	if(lrho<(-100)|lrho>100|ltheta<(-100)|ltheta>100|lnu<(-6)|lnu>3.4|lsig2<(-100)|lsig2>100){
          if(lnu>3.4){
            lnu <- 3.4
            ltheta <- log(Matern.cor.to.range(.33,nu=exp(lnu),cor.target=.2))
          }
          if(lnu<(-6)){
            lnu <- -6
            ltheta <- log(Matern.cor.to.range(.33,nu=exp(lnu),cor.target=.2))
          }
		N = length(y)
		Sigma = Matern(d,scale=exp(lrho),range=exp(ltheta),smoothness=exp(lnu)) + exp(lsig2)*diag(N)
		A = chol(Sigma)
		w = backsolve(A,y,transpose=TRUE)
		ycept = (N/2)*log(2*pi) + sum(log(diag(A))) + (1/2)*t(w)%*%w
		ycept + 1000*sum(abs(abs(pars)-rep(100,4)))
	}
	else{
		N = length(y)
		Sigma = Matern(d,scale=exp(lrho),range=exp(ltheta),smoothness=exp(lnu)) + exp(lsig2)*diag(N)
		A = chol(Sigma)
		w = backsolve(A,y,transpose=TRUE)
		(N/2)*log(2*pi) + sum(log(diag(A))) + (1/2)*t(w)%*%w
	}
}







==> redUS.R <==
###################################
### Reduce area to just US land ###
USborder <- c(11137:11495,9470:9376,1140:702,266:292,7577:7570,10413:9711,4339:3953,
	6954:7001,2237:1464,2438:2558,9544:9687,8678:8128,10470:10429,7500:7440,8000:8060,
	5683:5524,4499:4879,10427:10423,7755:7906,8909:8976,6218:6572,3337:3324,3131:3114,
	11497:11634,5835:6216,11636:11687,6667:6833,8897:8889,7064:7117,2725:2729)
redUS <- cbind(US.dat$x,US.dat$y)[USborder,]



resxg <- in.poly(xd=xg, xp=redUS, convex.hull=F, inflation=1e-07)
# After resxg is obtained the first time, it can be saved
# for future use to save time:
# dput(resxg, "resxg.txt") # to save the file
# resxg <- dget("resxg.txt") # to retrieve the file

redu <- in.poly(xd=u, xp=redUS, convex.hull=F, inflation=1e-07)
u <- u[redu,]


bf <- NULL
for(i in 2:dim(u)[1]){
	if(u[i,2]<u[i-1,2]){
		bf <- c(bf,i)
	}
}


rm(USborder)
rm(redUS)
rm(redu)


==> simRBK.R <==
### Monte Carlo estimation for the Exponential Matern covariance ###
library(fields)
library(Matrix)
source("logls.R")
source("triknots.R")
source("MLEfrk.R")




lbfrk <- function(M, Nx, nu, sig2, rs=1, seed=23531){

#######################################
### Values to select for simulation ###
# Here you need to select values to define your grid, how many observations
# you want, the number of knots you want, the bandwidth, the number of
# simulations, and the parameter values.

#M=100					# m # number of simulations for MC
#Nx=500					# length of square grid (50,500)
#nu=1						# smoothness parameter (.5,1,1.5,2)
#sig2=.25					# measurement error parameter (0,.1,.25,.4)

gridvals <- c(0,1)			# min and max values for a square grid
Ny <- 300					# number of observations
Nu <- 2:4					# j # number of highest resolution knots along x-axis (2,3,4)
dstd <- seq(.5,2.5,.1)			# k # bandwidth is dstd*min(distance)
res <- 3					# r # max number of resolutions of basis functions
rho <- 1					# sill parameter
theta <- round(Matern.cor.to.range(.33,nu=nu,cor.target=.2),3)		# range parameter




#########################
#### Creates the Grid ###
xgrid <- list(x=seq(gridvals[1],gridvals[2],length=Nx),y=seq(gridvals[1],gridvals[2],length=Nx))
xg <- make.surface.grid(xgrid)


##############################
### Create a grid of knots ###
u <- da <- bstd <- list(0)
for(j in 1:length(Nu)){
	u[[j]] <- mrbf(res,Nu[j],gridvals)
	bw <- u[[j]]$dmin%*%t(dstd)
	bstd[[j]] <- matrix(rep(bw[1,],u[[j]]$bf[1]),ncol=length(dstd),byrow=T)
	for(r in 2:res){
		bstd[[j]] <- rbind(bstd[[j]],matrix(rep(bw[r,],diff(u[[j]]$bf)[r-1]),ncol=length(dstd),byrow=T))
	}
	da[[j]] <- rdist(xg,u[[j]]$u)
}




#############################
### Simulate Observations ###
obj <- matern.image.cov(grid=attr(xg,"grid.list"),setup=T,theta=theta,smoothness=nu,N=(Nx*6),M=(Nx*6))
obs <- matrix(nrow=(Nx^2),ncol=M)
for(m in 1:M){
	obs[,m] <- c(sim.rf(obj))
        status <- paste("Created ",m," fields",sep="")
        write(status,"status.txt")
}

############################
### Likelihood-based FRK ###
set.seed(seed)
res <- rs

preds <- array(dim=c((Nx^2),(length(dstd)*2+2),res,length(Nu)));	preds[,1,,] <- obs[,m]
cnts <- times <- mspe <- array(dim=c(M,(1+length(dstd)*2),res,length(Nu)))
conv <- array(dim=c(M,length(dstd),res,length(Nu)))
for(m in 1:M){
	ind <- sample(1:(Nx^2),size=Ny)
	X <- xg[ind,]
	Y <- obs[ind,m] + rnorm(Ny,0,sqrt(sig2))
	init <- c(.9*sum(Y^2)/Ny, .1*sum(Y^2)/Ny)

	d <- rdist(X)



	for(j in 1:length(Nu)){
		ds <- rdist(X,u[[j]]$u)

		for(r in 1:res){
			S <- as(ifelse((ds[,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),which(dstd==1.5)])>1,0,(1-((ds[,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),which(dstd==1.5)])^2))^2),"sparseMatrix")
			A <- as(ifelse((da[[j]][,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),which(dstd==1.5)])>1,0,(1-((da[[j]][,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),which(dstd==1.5)])^2))^2),"sparseMatrix")


			t1 <- proc.time()
			try(est1 <- MLEfrk(Y, S, A, type="full", p0=list(init[1]*diag(u[[j]]$bf[r]),init[2])), silent=T)
			t2 <- proc.time()

			if(is.list(est1)){
				cnts[m,1,r,j] <- est1$count
				times[m,1,r,j] <- (t2-t1)[3]
				try(mspe[m,1,r,j] <- sum((obs[,m]-est1$pred)^2)/(Nx^2), silent=T)
				if(m==1){ try(preds[,2,r,j] <- as(est1$pred,"vector"), silent=T) }
			}




			for(k in 1:length(dstd)){
				Sb <- as(ifelse((ds[,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),k])>1,0,(1-((ds[,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),k])^2))^2),"sparseMatrix")
				Ab <- as(ifelse((da[[j]][,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),k])>1,0,(1-((da[[j]][,1:(u[[j]]$bf[r])]/bstd[[j]][1:(u[[j]]$bf[r]),k])^2))^2),"sparseMatrix")


				t1 <- proc.time()
				try(est2 <- MLEfrk(Y, Sb, Ab, type="identity", p0=list(init[1],init[2])), silent=T)
				t2 <- proc.time()

				if(is.list(est2)){
					cnts[m,k*2,r,j] <- est2$count
					times[m,k*2,r,j] <- (t2-t1)[3]
					try(mspe[m,k*2,r,j] <- sum((obs[,m]-est2$pred)^2)/(Nx^2), silent=T)
					if(m==1){ try(preds[,1+k*2,r,j] <- as(est2$pred,"vector"), silent=T) }
				}




				t1 <- proc.time()
				try(decomp <- qr(Sb), silent=T)
				try(R <- qr.R(decomp), silent=T)
				try(Q <- qr.qy(decomp,diag(Ny)), silent=T)
				try(est3 <- optim(log(init),llid,method="L-BFGS-B",y=(t(Q[,1:(u[[j]]$bf[r])])%*%Y),R=R), silent=T)
				try(RR <- Ab%*%solve(t(Sb)%*%Sb + exp(est3$par[2]-est3$par[1])*diag(u[[j]]$bf[r]))%*%t(Sb)%*%Y, silent=T)
				t2 <- proc.time()


				if(is.list(est3)){
					cnts[m,1+k*2,r,j] <- est3$counts[2]
					conv[m,k,r,j] <- est3$conv
					times[m,1+k*2,r,j] <- (t2-t1)[3]
					try(mspe[m,1+k*2,r,j] <- sum((obs[,m]-RR)^2)/(Nx^2), silent=T)
					if(m==1){ try(preds[,2+k*2,r,j] <- as(RR,"vector"), silent=T) }
				}

				est2 <- est3 <- RR <- NULL
			}

			est1 <- NULL


			status <- c(paste("Krig on field",m),paste("Nu =",Nu[j]),paste("res =",r))
			write(t(status),"status.txt")
		}
	}
}

colnames(cnts) <- colnames(times) <- colnames(mspe) <- c("EMfull", paste(rep(c("EM","rbk"),length(dstd)),rep(dstd,each=2)))
colnames(preds) <- c("obs", "EMfull", paste(rep(c("EM","rbk"),length(dstd)),rep(dstd,each=2)))
colnames(conv) <- dstd



return(list(pred=preds, count=cnts, time=times, mspe=mspe, conv=conv))
}

#res <- lbfrk(1,50,.5,0)





==> triknots.R <==
##########################################
### Create a triangular grid for knots ###

trigrid <- function(Nu,gridvals,cuts,tr,r){
	ux <- seq(gridvals[1],gridvals[2],,Nu)
	uy <- sqrt((ux[2]-ux[1])^2-((ux[2]-ux[1])/2)^2)
	tempx <- rep(c(ux,((ux+(ux[2]-ux[1])/2)[-Nu])),ceiling((Nu-1)/sqrt(3)))	

	u <- cbind(tempx[1],gridvals[1])
	nuy <- 0
	for(i in 2:length(tempx)){
		if(tempx[i]-tempx[i-1]<0){ nuy = nuy+1 }
		u <- rbind(u,c(tempx[i],uy*nuy+gridvals[1]))
	}

	if(r>1){ u[,2] <- u[,2] + 2*diff(gridvals)/(cuts*tr)*(tr-r+1) }
	u <- u[u[,2]<=gridvals[2],]

	return(u)
}



mrbf <- function(res=3,Nu,gridvals){
	cuts <- res*Nu+Nu-res
	u <- trigrid(Nu,gridvals,cuts,res,1)
	nbf <- dim(u)[1]
	dmin <- diff(gridvals)/(Nu-1)

	for(i in 2:res){
		Nu <- 2*Nu-1
		u <- rbind(trigrid(Nu,gridvals,cuts,res,i),u)
		nbf <- c(dim(u)[1],nbf)
		dmin <- c(diff(gridvals)/(Nu-1),dmin)
	}

	tmp <- -diff(nbf)
	tbf <- tmp[1]
	for(i in 2:(res-1)){
		tbf <- c(tbf,sum(tmp[1:i]))
	}
	tbf <- c(tbf,nbf[1])

	return(list(u=u,bf=tbf,dmin=dmin))
}





